Galactic contribution to the high-energy neutrino flux found in track-like IceCube events

Astrophysical sources of neutrinos detected by large-scale neutrino telescopes remain uncertain. While there exist statistically significant observational indications that a part of the neutrino flux is produced by blazars, numerous theoretical studies suggest also the presence of potential Galactic point sources. Some of them have been observed in gamma rays above 100 TeV. Moreover, cosmic-ray interactions in the Galactic disk guarantee a diffuse neutrino flux. However, these Galactic neutrinos have not been unambiguously detected so far. Here we examine whether such a Galactic component is present among the observed neutrinos of the highest energies. We analyze public track-like IceCube events with estimated neutrino energies above 200 TeV. We examine the distribution of arrival directions of these neutrinos in the Galactic latitude b with the help of a simple unbinned, non-parametric test statistics, the median |b| over the sample. This distribution deviates from that implied by the null hypothesis of the neutrino flux isotropy, and is shifted towards lower b with the p-value of 4*10^{-5}, corresponding to the statistical significance of 4.1 sigma. There exists a significant component of the high-energy neutrino flux of Galactic origin, matching well the multi-messenger expectations from Tibet-ASgamma observations of diffuse Galactic gamma rays at hundreds of TeV. Together with the previously established extragalactic associations, the Galactic component we report here implies that the neutrino sky is rich and is composed of contributions from various classes of sources.

==> anc/events_tbl.csv <==
date,E,l,b,reference
2009-08-13,480.0,155.07714649436028,-57.42490958778523,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2009-11-06,250.0,50.51916530990472,-7.925928525833734,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2010-09-25,390.0,37.88628352052523,20.703973194630315,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2010-10-09,600.0,70.5959832716493,-34.38039564978675,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2010-10-28,850.0,206.13840129784907,-12.274181714759155,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2010-11-13,460.0,36.98474363755134,-0.9541791835137278,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2011-01-28,210.0,45.984163028545034,-21.45921392216009,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2011-03-04,,228.72508799026318,6.861888873648584,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2011-05-21,420.0,31.79263888090607,50.98822171789895,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2011-07-14,253.0,161.78661251700112,-5.402780908464593,Aartsen et al. 2014 [doi: 10.1103/PhysRevLett.113.101101]
2011-09-30,,21.315655833100422,12.425481878625723,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2011-12-16,630.0,152.27084211667645,-38.920977860706735,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2012-03-01,,31.149124326842934,47.75848487008775,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2012-05-23,,210.2016956863108,70.51498302195468,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2012-08-07,250.0,60.50780224778924,-39.49469014599401,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2012-09-22,,179.33920139659475,-16.902252616993774,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2012-10-11,210.0,326.85386905641207,58.16675674497595,Aartsen et al. 2016 [doi: 10.3847/0004-637X/833/1/3
2012-10-26,700.0,204.6925851699927,69.73585635945444,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2013-06-27,660.0,196.19178095239067,-1.4406216682396533,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2013-08-17,420.0,352.61959550316635,47.71393130436206,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2013-09-07,,235.43924121931445,18.347811882397192,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2013-10-14,210.0,153.11577071481457,-47.83365581063413,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2013-10-23,,52.1169372978644,-11.10141364709356,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2013-12-04,,22.89139765349663,-11.941154667203437,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2014-01-08,,74.83085496719886,-50.40869018242493,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2014-01-09,830.0,66.76780070386664,6.635755829757364,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2014-01-22,429.9,304.82023959752587,-23.68764065782977,Aartsen et al. 2015 [doi: 10.48550/arXiv.1510.05223]
2014-02-03,,59.922213989144986,-64.43176799513628,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2014-06-09,340.0,213.31618138780263,3.6235589153730174,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2014-06-11,4400.0,206.11425704416624,12.049521275758892,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2014-09-23,,261.17106734854127,53.85260821652885,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2015-05-15,230.0,196.9201036081073,-4.337443427060484,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2015-07-14,300.0,79.02641052063058,-20.228468599195892,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2015-08-12,370.0,63.87947302007136,-35.530019361689796,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2015-08-31,,158.42039751719358,-17.093866874152727,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2015-09-04,220.0,197.26862008858524,38.1705522667894,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2015-09-23,,209.66413699839097,2.1328770954175305,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2015-09-26,,306.0630898451823,58.491846949401726,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2015-11-14,730.0,188.51298808266296,-16.84351198065221,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2015-11-22,,20.981464162137446,17.16254304230067,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2016-01-28,,10.62239963350794,9.803237782515744,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2016-03-31,370.0,221.00911548861527,49.702701013579,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2016-05-10,,85.59594198169603,-54.71979463024056,IceCube Collaboration 2018 [doi:10.21234/B4KS6S]
2016-07-31,,343.6172926767734,55.54978906349147,IceCube Collaboration 2017 [doi: 10.48550/arXiv.1710.01179]
2016-08-06,,223.07510771324414,17.289210856775075,IceCube Collaboration 2017 [doi: 10.48550/arXiv.1710.01179]
2016-12-10,,164.89232830787387,-36.6719196470834,IceCube Collaboration 2017 [doi: 10.48550/arXiv.1710.01179]
2017-03-21,,224.41802647493103,-10.748749375775274,IceCube Collaboration 2017 [doi: 10.48550/arXiv.1710.01179]
2017-07-17,440.0,28.384191346414568,75.92960136920523,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2017-09-22,290.0,195.4206816488821,-19.561064169480666,Aartsen et al. 2018 [doi: 10.1126/science.aat1378]
2017-11-06,1200.0,75.69308245407917,-43.111693730935166,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2018-01-23,290.0,192.21258882660942,-18.95201195460304,Abbasi et al. 2022 [doi: 10.3847/1538-4357/ac4d29]
2018-09-08,,237.20289031631998,35.09461074264152,GCN 23214
2018-10-23,,19.432792199324343,7.193387059685136,GCN 23375
2019-03-31,,36.54706767222462,-57.31493608397113,GCN 24028
2019-05-03,,215.18095438654834,18.37559126101386,GCN 24378
2019-07-30,299.0,11.057426918099631,54.827195321250805,GCN 25225
2020-06-15,496.4,230.1256026805171,36.94791353234739,GCN 27950
2020-09-26,670.5,213.88679380456546,-7.662755822949125,GCN 28504
2020-10-07,682.7,29.605994084303862,18.16128035537882,GCN 28575
2020-11-14,214.3,208.6215113228853,4.874529296371816,GCN 28887
2020-11-30,203.4,174.19385816565733,-67.62214841000558,GCN 28969
2020-12-09,418.6,104.21801349126571,-71.24459195482133,GCN 29012
2021-02-10,287.4,334.6480191477445,64.3500245517714,GCN 29454
2021-08-11,217.7,51.31440815916676,21.284355675548728,GCN 30627
2021-09-22,750.8,194.9415030459385,-38.95132745763308,GCN 30862
2022-02-05,215.9,22.217855636959296,12.547497252734122,GCN 31554
2022-03-03,398.1,36.56430904148851,18.478252701210085,GCN 31679
2022-03-06,413.1,56.84096411698653,-23.42373854634541,GCN 31692
2022-04-25,604.0,16.589150540529616,7.805365477661523,GCN 31944
2022-05-13,207.9,354.48180189516034,48.64493859935765,GCN 32036

